Graph Based Semi-supervised Learning Using Spatial Segregation Theory

In this work we address graph based semi-supervised learning using the theory of the spatial segregation of competitive systems. First, we define a discrete counterpart over connected graphs by using direct analogue of the corresponding competitive system. This model turns out doesn't have a unique solution as we expected. Nevertheless, we suggest gradient projected and regularization methods to reach some of the solutions. Then we focus on a slightly different model motivated from the recent numerical results on the spatial segregation of reaction-diffusion systems. In this case we show that the model has a unique solution and propose a novel classification algorithm based on it. Finally, we present numerical experiments showing the method is efficient and comparable to other semi-supervised learning algorithms at high and low label rates.

==> Python_code_for_paper/graph_data_class.py <==
import numpy as np
import pandas as pd
import datetime
import matplotlib.pyplot as plt
import matplotlib
import scipy.spatial as spatial
import scipy.optimize as opt
import numpy.random as random
import scipy.sparse as sparse
import scipy.sparse.linalg as splinalg
import scipy.sparse.csgraph as csgraph
import sklearn.cluster as cluster
from sklearn.decomposition import PCA
import sys, getopt, time, csv, torch, os, multiprocessing
from joblib import Parallel, delayed
import urllib.request
import importlib
from matplotlib.ticker import MaxNLocator
import ssl

class GraphTrainData:
    def __init__(self, dataset):
        self.dataset = dataset
        self.labels = self.load_labels(self.dataset)


    # Default function
    def exp_weight(x):
        return np.exp(-x)

    def Data_dir(self):
        return os.path.abspath(os.path.join(os.getcwd(), os.pardir, 'Data'))

    def kNNData_dir(self):
        return os.path.abspath(os.path.join(os.getcwd(), os.pardir, 'kNNData'))

    def LabelPermutations_dir(self):
        return os.path.abspath(os.path.join(os.getcwd(), os.pardir, 'LabelPermutations'))

    def Eigen_dir(self):
        return os.path.abspath(os.path.join(os.getcwd(), os.pardir, 'EigenData'))

    def Results_dir(self):
        return os.path.join(os.getcwd(), 'Results')

    # Label permutations
    # labels = labels
    # T = number of trials
    # m = vector of number of labels
    def create_label_permutations(self, labels, T, m, multiplier=None, dataset=None, name=None, overwrite=False):
        # Find all unique labels >= 0
        # Negative numbers indicate unlabeled nodes
        unique_labels = np.unique(labels)
        unique_labels = unique_labels[unique_labels >= 0]

        perm = list()
        n = labels.shape[0]
        J = np.arange(n).astype(int)
        for k in range(T):
            for i in m:
                L = list()
                ind = 0
                for l in unique_labels:
                    I = labels == l
                    K = J[I]
                    if multiplier is None:
                        L = L + random.choice(K, size=i, replace=False).tolist()
                    else:
                        sze = int(np.round(i * multiplier[ind]))
                        L = L + random.choice(K, size=sze, replace=False).tolist()
                    ind = ind + 1
                L = np.array(L)
                perm.append(L)

        # If dataset name is provided, save permutations to file
        if not dataset is None:

            perm = np.array(perm, dtype=object)

            dataset = self.standardize_dataset_name(dataset)

            # data file name
            dataFile = dataset
            if not name is None:
                dataFile = dataFile + name
            dataFile = dataFile + '_permutations.npz'

            # Full path to file
            dataFile_path = os.path.join(self.LabelPermutations_dir(), dataFile)

            # Check if Data directory exists
            if not os.path.exists(self.LabelPermutations_dir()):
                os.makedirs(self.LabelPermutations_dir())

            # Save permutations to file
            if os.path.isfile(dataFile_path) and not overwrite:
                print('Label Permutations file ' + dataFile_path + ' already exists. Not saving.')
            else:
                np.savez_compressed(dataFile_path, perm=perm)

        return perm

    # Print iterations progress
    def printProgressBar(self, iteration, total, prefix='', suffix='', decimals=1, length=100, fill='█'):
        """
        Call in a loop to create terminal progress bar
        @params:
            iteration   - Required  : current iteration (Int)
            total       - Required  : total iterations (Int)
            prefix      - Optional  : prefix string (Str)
            suffix      - Optional  : suffix string (Str)
            decimals    - Optional  : positive number of decimals in percent complete (Int)
            length      - Optional  : character length of bar (Int)
            fill        - Optional  : bar fill character (Str)
        """
        percent = ("{0:." + str(decimals) + "f}").format(100 * (iteration / float(total)))
        filledLength = int(length * iteration // total)
        bar = fill * filledLength + '-' * (length - filledLength)
        print('\r%s |%s| %s%% %s' % (prefix, bar, percent, suffix), end='\r')
        # Print New Line on Complete
        if iteration == total:
            print()

    def standardize_dataset_name(self, dataset):

        if dataset.lower() == 'mnist':
            dataset = 'MNIST'
        if dataset.lower() == 'fashionmnist':
            dataset = 'FashionMNIST'
        if dataset.lower() == 'cifar':
            dataset = 'cifar'

        return dataset

    def load_labels(self, dataset):

        # Standardize case of dataset
        dataset = self.standardize_dataset_name(dataset)

        dataFile = dataset + "_labels.npz"
        dataFile_path = os.path.join(self.Data_dir(), dataFile)

        # Check if Data directory exists
        if not os.path.exists(self.Data_dir()):
            os.makedirs(self.Data_dir())

        # Try to Load labels and/or download labels
        if not os.path.exists(dataFile_path):
            urlpath = 'https://github.com/jwcalder/GraphLearning/raw/master/Data/' + dataFile
            ssl._create_default_https_context = ssl._create_unverified_context
            try:
                urllib.request.urlretrieve(urlpath, dataFile_path)
                print('Downloading ' + urlpath + ' to ' + dataFile_path + '...')
            except:
                sys.exit('Error: Cannot find ' + dataFile + ', and could not downoad ' + urlpath + '.')
        try:
            M = np.load(dataFile_path, allow_pickle=True)
            labels = M['labels']
        except:
            sys.exit('Error: Cannot open ' + dataFile + '.')

        return labels

    # Exact knnsearch
    def knnsearch(self, X, k, dataset=None, metric='raw'):
        # KDtree to find nearest neighbors
        n = X.shape[0]
        Xtree = spatial.cKDTree(X)
        D, J = Xtree.query(X, k=k)
        I = np.ones((n, k), dtype=int) * J[:, 0][:, None]

        # If dataset name is provided, save permutations to file
        if not dataset is None:
            # data file name
            dataFile = dataset + '_' + metric + '.npz'

            # Full path to file
            dataFile_path = os.path.join(self.kNNData_dir(), dataFile)

            # Check if Data directory exists
            if not os.path.exists(self.kNNData_dir()):
                os.makedirs(self.kNNData_dir())

            np.savez_compressed(dataFile_path, I=I, J=J, D=D)

        return I, J, D


    # Perform approximate nearest neighbor search, returning indices I,J of neighbors, and distance D
    # Metric can be "angular", "euclidean", "manhattan", "hamming", or "dot".
    def knnsearch_annoy(self, X, k, similarity='euclidean', dataset=None, metric='raw'):
        from annoy import AnnoyIndex

        n = X.shape[0]  # Number of points
        dim = X.shape[1]  # Dimension

        print('kNN search with Annoy approximate nearest neighbor package...')
        self.printProgressBar(0, n, prefix='Progress:', suffix='Complete', length=50)

        u = AnnoyIndex(dim, similarity)  # Length of item vector that will be indexed
        for i in range(n):
            u.add_item(i, X[i, :])

        u.build(10)  # 10 trees

        D = []
        I = []
        J = []
        for i in range(n):
            self.printProgressBar(i + 1, n, prefix='Progress:', suffix='Complete', length=50)
            A = u.get_nns_by_item(i, k, include_distances=True, search_k=-1)
            I.append([i] * k)
            J.append(A[0])
            D.append(A[1])

        I = np.array(I)
        J = np.array(J)
        D = np.array(D)

        # If dataset name is provided, save permutations to file
        if not dataset is None:
            # data file name
            dataFile = dataset + '_' + metric + '.npz'

            # Full path to file
            dataFile_path = os.path.join(self.kNNData_dir(), dataFile)

            # Check if Data directory exists
            if not os.path.exists(self.kNNData_dir()):
                os.makedirs(self.kNNData_dir())

            np.savez_compressed(dataFile_path, I=I, J=J, D=D)

        return I, J, D

    def load_kNN_data(self, dataset, metric='raw'):

        # Standardize case of dataset
        dataset = self.standardize_dataset_name(dataset)

        dataFile = dataset + "_" + metric + ".npz"
        dataFile_path = os.path.join(self.kNNData_dir(), dataFile)

        # Check if Data directory exists
        if not os.path.exists(self.kNNData_dir()):
            os.makedirs(self.kNNData_dir())

        # Try to Load kNNdata and/or download it
        if not os.path.exists(dataFile_path):
            urlpath = 'https://github.com/jwcalder/GraphLearning/raw/master/kNNData/' + dataFile
            try:
                urllib.request.urlretrieve(urlpath, dataFile_path)
                print('Downloading ' + urlpath + ' to ' + dataFile_path + '...')
            except:
                sys.exit('Error: Cannot find ' + dataFile + ', and could not downoad ' + urlpath + '.')
        try:
            M = np.load(dataFile_path, allow_pickle=True)
            I = M['I']
            J = M['J']
            D = M['D']
        except:
            sys.exit('Error: Cannot open ' + dataFile + '.')

        return I, J, D

    # Compute weight matrix from nearest neighbor indices I,J and distances D
    # k = number of neighbors
    def weight_matrix(self, I, J, D, k, f=exp_weight, symmetrize=True):

        # Restrict I,J,D to k neighbors
        k = np.minimum(I.shape[1], k)
        I = I[:, :k]
        J = J[:, :k]
        D = D[:, :k]

        n = I.shape[0]
        k = I.shape[1]

        D = D * D
        eps = D[:, k - 1] / 4
        D = f(D / eps[:, None])

        # Flatten
        I = I.flatten()
        J = J.flatten()
        D = D.flatten()

        # Construct sparse matrix and convert to Compressed Sparse Row (CSR) format
        W = sparse.coo_matrix((D, (I, J)), shape=(n, n)).tocsr()

        if symmetrize:
            W = (W + W.transpose()) / 2;

        return W

    # Compute weight matrix from dataset info
    # k = number of neighbors
    def knn_weight_matrix(self, k, data=None, dataset=None, metric='raw', f=exp_weight, symmetrize=True):

        if data is not None:
            I, J, D = self.knnsearch_annoy(data, k)
        elif dataset is not None:
            I, J, D = self.load_kNN_data(dataset, metric=metric)
        else:
            sys.exit("Must provide data or a dataset name.")

        return self.weight_matrix(I, J, D, k, f=f, symmetrize=symmetrize)

    # Randomly choose m labels per class
    def randomize_labels(self, L, m):

        perm = self.create_label_permutations(L, 1, [m])

        return perm[0]







==> Python_code_for_paper/laplace_poisson_learning.py <==
from graph_data_class import GraphTrainData
import numpy as np
import pandas as pd
import datetime
import matplotlib.pyplot as plt
import matplotlib
import scipy.spatial as spatial
import scipy.optimize as opt
import numpy.random as random
import scipy.sparse as sparse
import scipy.sparse as sparselabels
import scipy.sparse.linalg as splinalg
import scipy.sparse.csgraph as csgraph
import sklearn.cluster as cluster
from sklearn.decomposition import PCA
import sys, getopt, time, csv, torch, os, multiprocessing
from joblib import Parallel, delayed
import urllib.request
import importlib
from matplotlib.ticker import MaxNLocator
import ssl

# GraphSSL inherits from GraphTrainData
class GraphSSL(GraphTrainData):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    # Check if graph is connected
    def isconnected(self, W):
        num_comp, comp = csgraph.connected_components(W)
        if num_comp == 1:
            return True
        else:
            return False

    def torch_sparse(self, A):

        A = A.tocoo()
        values = A.data
        indices = np.vstack((A.row, A.col))

        i = torch.LongTensor(indices)
        v = torch.FloatTensor(values)
        shape = A.shape

        return torch.sparse.FloatTensor(i, v, torch.Size(shape))

    # Multiply diagonal of matrix by degree
    def diag_multiply(self, W, b):

        n = W.shape[0]  # Number of points

        D = sparse.spdiags(W.diagonal(), 0, n, n)

        return W - (1 - b) * D

    # Pointwise max of non-negative sparse matrices A and B
    def sparse_max(self, A, B):

        I = (A + B) > 0
        IB = B > A
        IA = I - IB

        return A.multiply(IA) + B.multiply(IB)

    # Compute degrees of weight matrix W
    def degrees(self, W):

        return np.squeeze(np.array(np.sum(W, axis=1)))


    # Compute degrees of weight matrix W
    # Returns sparse matrix with degrees on diagonal
    def degree_matrix(self, W, p=1):

        n = W.shape[0]  # Number of points

        # Construct sparse degree matrix
        d = self.degrees(W)
        D = sparse.spdiags(d ** p, 0, n, n)

        return D.tocsr()

    def onehot_labels(self, I, g, n):
        # Converts labels to one-hot vectos and places
        # them in the correct positions in output array.

        J = np.zeros(n, )
        K = np.ones(n, ) * g[0]
        for i in I:
            J[i] += 1
        K[I] = g
        Kg, _ = self.LabelsToVec(K)
        return Kg * J


    # Computes accuracy of labeling
    # m = number of labeled points used
    def accuracy(self, L, L_true, m):
        # Remove unlabeled nodes
        I = L_true >= 0
        L = L[I]
        L_true = L_true[I]

        # Compute accuracy
        return 100 * np.maximum(np.sum(L == L_true) - m, 0) / (len(L) - m)

    # Laplace matrix
    # W = weight matrix
    # norm = type of normalization
    #   Options: none, randomwalk, normalized
    def graph_laplacian(self, W, norm="none"):

        D = self.degree_matrix(W)

        if norm == "none":
            L = D - W
        elif norm == "randomwalk1":
            Dinv = self.degree_matrix(W, p=-1)
            L = Dinv * (D - W)
        elif norm == "randomwalk2":
            Dinv = self.degree_matrix(W, p=-1)
            L = (D - W) * Dinv
        elif norm == "normalized":
            Dinv2 = self.degree_matrix(W, p=-1 / 2)
            L = Dinv2 * (D - W) * Dinv2
        else:
            print("Invalid option for graph Laplacian normalization. Returning unnormalized Laplacian.")
            L = D - W

        return L.tocsr()

    # Takes list of labels and converts to vertices of simplex format
    def LabelsToVec(self, L):

        n = L.shape[0]

        labels = np.unique(L)
        k = len(labels)
        for i in range(k):
            L[L == labels[i]] = i

        L = L.astype(int)
        X = np.zeros((k, n))
        X[L, range(n)] = 1

        return X, labels

    def conjgrad(self, A, b, x=None, T=1e5, tol=1e-10):
        # A = nxn numpy array matrix or scipy sparse matrix
        # b = nxm RHS
        # x = nxm initial condition
        # T = maximum number of iterations
        # Outputs solution to Ax=b
        # Using conjugate gradient method

        if x is None:
            x = np.zeros_like(b)

        r = b - A @ x
        p = r
        rsold = np.sum(r ** 2, axis=0)

        err = 1
        i = 0
        while (err > tol) and (i < T):
            i += 1
            Ap = A @ p
            alpha = rsold / np.sum(p * Ap, axis=0)
            x += alpha * p
            r -= alpha * Ap
            rsnew = np.sum(r ** 2, axis=0)
            err = np.sqrt(np.sum(rsnew))
            p = r + (rsnew / rsold) * p
            rsold = rsnew

        return x, i


    # Laplace learning
    # Zhu, Xiaojin, Zoubin Ghahramani, and John D. Lafferty. "Semi-supervised learning using gaussian fields and harmonic functions." Proceedings of the 20th International conference on Machine learning (ICML-03). 2003.
    def laplace_learning(self, W, I, g, norm='none'):

        n = W.shape[0]
        unique_labels = np.unique(g)
        k = len(unique_labels)

        # Graph Laplacian and one-hot labels
        L = self.graph_laplacian(W, norm=norm)
        F, _ = self.LabelsToVec(g)
        F = F.T

        # Locations of unlabeled points
        idx = np.full((n,), True, dtype=bool)
        idx[I] = False

        # Right hand side
        b = -L[:, I] * F
        b = b[idx, :]

        # Left hand side matrix
        A = L[idx, :]
        A = A[:, idx]

        # Preconditioner
        m = A.shape[0]
        M = A.diagonal()
        M = sparse.spdiags(1 / np.sqrt(M + 1e-10), 0, m, m).tocsr()

        # Conjugate gradient solver
        v, T = self.conjgrad(M * A * M, M * b, tol=1e-5)
        v = M * v

        # Add labels back into array
        u = np.ones((n, k))
        u[idx, :] = v
        u[I, :] = F

        return u.T

    # Poisson learning
    def poisson(self, W, I, g, true_labels=None, use_cuda=False, training_balance=True, beta=None, min_iter=50,
                solver="conjgrad", cgtol=1e-3):

        n = W.shape[0]
        unique_labels = np.unique(g)
        k = len(unique_labels)

        # Zero out diagonal for faster convergence
        W = self.diag_multiply(W, 0)

        # Poisson source term
        Kg = self.onehot_labels(I, g, n)
        c = np.sum(Kg, axis=1) / len(np.unique(I))
        b = np.transpose(Kg)
        b[I, :] = b[I, :] - c

        if solver == 'conjgrad':
            # Conjugate gradient solver
            L = self.graph_laplacian(W, norm='normalized')
            D = self.degree_matrix(W + 1e-10 * sparse.identity(n), p=-0.5)
            u, T = self.conjgrad(L, D * b, tol=cgtol)
            u = D * u

        elif solver == "graddesc":

            # Setup matrices
            D = self.degree_matrix(W + 1e-10 * sparse.identity(n), p=-1)
            # L = graph_laplacian(W,norm='none')
            # P = sparse.identity(n) - D*L #Line below is equivalent when W symmetric
            P = D * W.transpose()
            Db = D * b

            v = np.max(Kg, axis=0)
            v = v / np.sum(v)
            vinf = self.degrees(W) / np.sum(self.degrees(W))
            RW = W.transpose() * D
            u = np.zeros((n, k))

            # vals, vec = sparse.linalg.eigs(RW,k=1,which='LM')
            # vinf = np.absolute(vec.flatten())
            # vinf = vinf/np.sum(vinf)

            # Number of iterations
            T = 0
            if use_cuda:

                Pt = self.torch_sparse(P).cuda()
                ut = torch.from_numpy(u).float().cuda()
                Dbt = torch.from_numpy(Db).float().cuda()

                # start_time = time.time()
                while (T < min_iter or np.max(np.absolute(v - vinf)) > 1 / n) and (T < 1000):
                    ut = torch.sparse.addmm(Dbt, Pt, ut)
                    v = RW * v
                    T = T + 1
                # print("--- %s seconds ---" % (time.time() - start_time))

                # Transfer to CPU and convert to numpy
                u = ut.cpu().numpy()

            else:  # Use CPU

                # start_time = time.time()
                while (T < min_iter or np.max(np.absolute(v - vinf)) > 1 / n) and (T < 1000):
                    u = Db + P * u
                    v = RW * v
                    T = T + 1

                    # Compute accuracy if all labels are provided
                    if true_labels is not None:
                        max_locations = np.argmax(u, axis=1)
                        labels = (np.unique(g))[max_locations]
                        labels[I] = g
                        acc = self.accuracy(labels, true_labels, len(I))
                        print('%d,Accuracy = %.2f' % (T, acc))

                # print("--- %s seconds ---" % (time.time() - start_time))
        else:
            sys.exit("Invalid Poisson solver")

        # Balancing for training data/class size discrepancy
        if training_balance:
            if beta is None:
                # The @ operator can be used as a shorthand for np.matmul on ndarrays.
                u = u @ np.diag(1 / c)
            else:
                u = u @ np.diag(beta / c)

        return np.transpose(u), T




    ################################### Main Function ####################################
    # Graph-based semi-supervised learning
    # W = sparse weight matrix describing graph
    # I = indices of labeled datapoints
    # g = values of labels
    # algorithm = SSL method
    #   Options: laplace, poisson, poisson_nodeg, wnll, properlyweighted, plaplace, randomwalk
    def graph_ssl(self, W, I, g, D=None, Ns=40, mu=1, numT=50, beta=None, algorithm="laplace", p=3, volume_mult=0.5,
                  alpha=2, zeta=1e7, r=0.1, epsilon=0.05, X=None, plaplace_solver="GradientDescentCcode", norm="none",
                  true_labels=None, vals=None, vecs=None, vals_norm=None, vecs_norm=None, dataset=None, T=0,
                  use_cuda=False, return_vector=False, poisson_training_balance=True, symmetrize=True, poisson_solver="conjgrad",
                  params=None, gamma=0.5):
        # Convert to scipy.sparse format
        W = sparse.csr_matrix(W)

        n = W.shape[0]
        algorithm = algorithm.lower()

        if beta is None:
            beta = np.ones((len(np.unique(g)),)) / len(np.unique(g))

        # Symmetrize D,W, if not already symmetric
        if symmetrize:
            W = (W + W.transpose()) / 2
            if D is not None:
                D = self.sparse_max(D, D.transpose())

        if not self.isconnected(W):
            print('Warning: Graph is not connected!')

        if algorithm == "laplace":
            u = self.laplace_learning(W, I, g, norm=norm)
        # elif algorithm == "mean_shifted_laplace":
        #     u = mean_shifted_laplace_learning(W, I, g, norm=norm)
        # elif algorithm == "plaplace":
        #     u = plaplace_learning(W, I, g, p, sol_method=plaplace_solver, norm=norm)
        #
        elif algorithm == "poisson":
            u, _ = self.poisson(W, I, g, true_labels=true_labels, use_cuda=use_cuda,
                           training_balance=poisson_training_balance,
                           solver=poisson_solver)
        # elif algorithm == "poissonbalanced":
        #     u, _ = poisson(W, I, g, true_labels=true_labels, use_cuda=use_cuda,
        #                    training_balance=poisson_training_balance,
        #                    beta=beta, solver=poisson_solver)
        # elif algorithm == "poissonvolume":
        #     u = PoissonVolume(W, I, g, true_labels=true_labels, use_cuda=use_cuda,
        #                       training_balance=poisson_training_balance, beta=beta)
        # elif algorithm == "poissonmbo":
        #     u = poissonMBO_volume(W, I, g, dataset, beta, true_labels=true_labels, temp=T, use_cuda=use_cuda, Ns=Ns,
        #                           mu=mu,
        #                           solver=poisson_solver)

        else:
            # Try loading algorithm
            if os.path.exists(algorithm + '.py'):
                alg_module = importlib.import_module(algorithm)
                u = alg_module.ssl(W, I, g, params)
            else:
                sys.exit("Invalid choice of SSL algorithm.")
                i = i + 1

        if return_vector:
            labels = np.transpose(u)
        else:
            # Select labels
            max_locations = np.argmax(u, axis=0)
            labels = (np.unique(g))[max_locations]

            # Make sure to set labels at labeled points
            labels[I] = g

        return labels




==> Python_code_for_paper/main_multi_densities.py <==
##Packs
from graph_data_class import GraphTrainData as gtd
from laplace_poisson_learning import GraphSSL as gssl

import numpy as np
import pandas as pd
import datetime
import matplotlib.pyplot as plt
import matplotlib
import scipy.spatial as spatial
import scipy.optimize as opt
import numpy.random as random
import scipy.sparse as sparselabels
import scipy.sparse.linalg as splinalg
import scipy.sparse.csgraph as csgraph
import sklearn.cluster as cluster
from sklearn.decomposition import PCA
import sys, getopt, time, csv, torch, os, multiprocessing
from joblib import Parallel, delayed
import urllib.request
import importlib
from matplotlib.ticker import MaxNLocator
import sklearn.datasets as datasets
import ssl

##Input
print("Input number of densities :")
densities = int(input())
print("Input number of points multiple to densities :")
N = input()
n = int(N)
print("Input Iter_max :")
Iter_max = input()
print("Input Acc_max :")
Acc_max = input()


##Time Graph and Matrice Built
now = datetime.datetime.now()
print("Current date and time: ")
print(str(now))
start = time.time()

##Graph
#Draw data randomly
# X,L = datasets.make_moons(n_samples=n,noise=0.1)
def make_many_moons(
        number_of_moons,
        sigma,
        radius,
        number_of_datapoints,
        y_shift=10
):
    moons = []
    for y in range(number_of_moons):
        q = np.random.uniform(0, np.pi, size=number_of_datapoints)

        if y % 2 == 0:
            factor = 1
        else:
            factor = -1

        moon = np.zeros((number_of_datapoints, 3))
        moon[:, 0] = (radius * np.cos(q)) + y
        moon[:, 1] = (radius * np.sin(q) * factor) + (factor == -1) * y_shift
        moon[:, 2] = y
        moons.append(moon)
        noise = np.random.normal(0, sigma, size=moon[:, :2].shape)
        moon[:, :2] += noise
    moons = np.concatenate(moons)

    return moons[:, :2], moons[:, 2]+1


X, L = make_many_moons(
    number_of_moons=densities,
    sigma=0.1,
    radius=1,
    number_of_datapoints=int(n/densities),
    y_shift=0.3)


#Build a knn graph
k = 10 #Neighbors
I,J,D = gssl("mnist").knnsearch(X,k)
W = gssl("mnist").weight_matrix(I,J,D,k,symmetrize=False) #W is not symmetric
print("W_shape =", W.shape)
#Randomly choose labels
m = 20 #labels per class
ind = gssl("mnist").randomize_labels(L,m)  #indices of labeled points


##Matrice weight
#Convert Compressed Sparse Row (CSR) to Array
# W_array = np.zeros([n,n])
Wbis = np.zeros([n,n])
for i in range(n):
    for j in range(n):
        Wbis[i, j] = W[i, j]
    Wbis[i, i] = 0              #wii = 0

pop_list = [None]*(densities+1)
ind_list = [None]*(densities+1)

##Initialisation
for j in range(1, densities+1):
   pop_list[j] = np.zeros(n)
   ind_list[j] = []


# p1 = np.zeros(n)
# p2 = np.zeros(n)
# p3 = np.zeros(n)
# ind_1 = []
# ind_2 = []
# ind_3 = []



for i in range(densities*m):
    for j in range(1, densities+1):
        if L[ind[i]] == j:
           pop_list[j][ind[i]] = 1
           ind_list[j].append(ind[i])

# for i in range(densities * m):
#     if L[ind[i]] == 1:
#         p1[ind[i]] = 1
#         ind_1.append(ind[i])
#     elif L[ind[i]] == 2:
#         p2[ind[i]] = 1
#         ind_2.append(ind[i])
#     elif L[ind[i]] == 3:
#         p3[ind[i]] = 1
#         ind_3.append(ind[i])

## Informations Graph and Matrice Built
print("Time to built matrice and graph for n = %i" %n,time.time() - start)

##Iterations
#Time
start1 = time.time()

#Copy of matrice
W_copy = Wbis*1

#Compute
iter = 0
iter_max = float(Iter_max)
acc = 0
acc_max = float(Acc_max)
pbis = [None]*(densities+1)
while acc < acc_max and iter < iter_max:
    for j in range(1, densities+1):
        pbis[j] = 1*pop_list[j]

    for j in range(1, densities + 1):
         pop_list[j] = np.dot(W_copy, pbis[j]) - sum(np.dot(W_copy, pbis[t]) for t in range(1, densities + 1) if t != j)
       # pop_list[j] = np.maximum(np.dot(W_copy, pop_list[j]) - sum(np.dot(W_copy, pop_list[t]) for t in range(1, densities + 1) if t != j), 0)


    # pbis1 = 1*p1
    # pbis2 = 1*p2
    # pbis3 = 1*p3

    # p1 = np.dot(W_copy, pbis1) - np.dot(W_copy, pbis2) - np.dot(W_copy, pbis3)
    # p2 = np.dot(W_copy, pbis2) - np.dot(W_copy, pbis1) - np.dot(W_copy, pbis3)
    # p3 = np.dot(W_copy, pbis3) - np.dot(W_copy, pbis1) - np.dot(W_copy, pbis2)


    for j in range(1, densities + 1):
        pop_list[j][pop_list[j] <= 0] = 0
        pop_list[j][pop_list[j] > 0] = 1


    # p1[p1 <= 0] = 0
    # p2[p2 <= 0] = 0
    # p3[p3 <= 0] = 0
    #
    # p1[p1 > 0] = 1
    # p2[p2 > 0] = 1
    # p3[p3 > 0] = 1
    for j in range(1, densities + 1):
      for i in range(len(ind_list[j])):
          pop_list[j][ind_list[j][i]] = 1
    iter = iter + 1


    # for i in range(len(ind_1)):
    #     p1[ind_1[i]] = 1
    # for i in range(len(ind_2)):
    #     p2[ind_2[i]] = 1
    # for i in range(len(ind_3)):
    #     p3[ind_3[i]] = 1


    #Adapt the format of p to calculate accuracy
# p = p1
# p[p > 0] = 1
# p[p <= 0] = 0
# q = p2
# q[q > 0] = 2
# q[q <= 0] = 0
# r = p3
# r[r > 0] = 3
# r[r <= 0] = 0

for j in range(1, densities + 1):
    pop_list[j][pop_list[j] <= 0] = 0
    pop_list[j][pop_list[j] > 0] = j

All_labels = sum(pop_list[j] for j in range(1, densities + 1))
 # p[p < 0] = 0
#acc = gssl("mnist").accuracy(p+q+r, L, len(ind))

#Informations
print("Time for %i iterations" %iter_max, time.time() - start1)
print("Total Time", time.time() - start)

#print("p+q+r =", p+q+r)
# Compute accuracy
acc = gssl("mnist").accuracy(All_labels, L, len(ind))
print("Accuracy_segreg=%f"%acc)
print("Iter = %i"%iter)

#Plot result (red points are labels)
plt.scatter(X[:, 0], X[:, 1], c=All_labels)
plt.scatter(X[ind, 0], X[ind, 1], c='r')
#plt.title('Segregation_learning after %i iterations' %iter)
plt.title('Segregation_learning')
plt.xlabel('x')
plt.ylabel('y')
plt.savefig('Seg_learning_with_{}_classes_and_{}_labels.png'.format(densities, m), dpi=300)
#plt.savefig('Segregation_learning_n=1000_iter=%i.png'%iter, dpi=300)
plt.show()
#
#
#Semi-supervised learning
# u = gssl(dataset="mnist").laplace_learning(W, ind, L[ind]) #Returns kxn matrix u
u,T = gssl("mnist").poisson(W, ind, L[ind], solver = 'graddesc')  #Returns kxn matrix u
l = np.argmax(u, axis=0)+1

print(u .shape)
print(u.T.shape)
# Compute accuracy
acc = gssl("mnist").accuracy(l, L, len(ind))
print("Accuracy_poisson=%f"%acc)

#Plot result (red points are labels)
plt.scatter(X[:, 0], X[:, 1], c=l)
plt.scatter(X[ind, 0], X[ind, 1], c='r')
plt.title('Poisson_learning')
plt.xlabel('x')
plt.ylabel('y')
plt.savefig('Poisson_learning_with_{}_classes_and_{}_labels.png'.format(densities, m), dpi=300)
plt.show()


A = gssl(dataset="mnist").laplace_learning(W, ind, L[ind]) #Returns kxn matrix u

l = np.argmax(A, axis=0)+1

print(A .shape)
print(A.T.shape)
# Compute accuracy
acc = gssl("mnist").accuracy(l, L, len(ind))
print("Accuracy_laplace=%f"%acc)

#Plot result (red points are labels)
plt.scatter(X[:, 0], X[:, 1], c=l)
plt.scatter(X[ind, 0], X[ind, 1], c='r')
plt.title('Laplace_learning')
plt.xlabel('x')
plt.ylabel('y')
plt.savefig('Laplace_learning_with_{}_classes_and_{}_labels.png'.format(densities, m), dpi=300)
plt.show()

